A First Look into DeFi Oracles

Recently emerging Decentralized Finance (DeFi) takes the promise of cryptocurrencies a step further, leveraging their decentralized networks to transform traditional financial products into trustless and transparent protocols that run without intermediaries. However, these protocols often require critical external information, like currency or commodity exchange rates, and in this respect they rely on special oracle nodes. In this paper, we present the first study of DeFi oracles deployed in practice. First, we investigate designs of mainstream DeFi platforms that rely on data from oracles. We find that these designs, surprisingly, position oracles as trusted parties with no or low accountability. Then, we present results of large-scale measurements of deployed oracles. We find and report that prices reported by oracles regularly deviate from current exchange rates, oracles are not free from operational issues, and their reports include anomalies. Finally, we compare the oracle designs and propose potential improvements.

==> fig/deviation/rm.sh <==
rm *.aux
rm *.log

==> fig/deviation/run-af.sh <==
xelatex deviation-ampleforth.tex
xelatex baseline-coinmarket-ampleforth.tex
xelatex baseline-bitfinex-ampleforth.tex



==> fig/deviation/run-cpd.sh <==
xelatex deviation-compound.tex
xelatex baseline-coinbasepro-compound.tex
xelatex baseline-kraken-compound.tex


==> fig/deviation/run-maker.sh <==
xelatex deviation-makerdao.tex
xelatex baseline-coinmarket-maker.tex
xelatex baseline-1m-maker.tex
xelatex baseline-10m-maker.tex
xelatex baseline-60m-maker.tex


==> fig/deviation/run-multi.sh <==
xelatex multiple-synthetix.tex
xelatex multiple-makerdao.tex
xelatex multiple-compound.tex
xelatex multiple-ampleforth.tex


==> fig/deviation/run-synt.sh <==
xelatex deviation-synthetix.tex
xelatex baseline-coinmarket-synthetix.tex
xelatex baseline-bitfinex-synthetix.tex
xelatex baseline-bittrex-synthetix.tex


==> fig/market-price/rm.sh <==
rm *.aux
rm *.log


==> fig/market-price/run.sh <==
xelatex market-makerdao.tex
xelatex market-ampleforth.tex
xelatex market-synthetix.tex


==> fig/tx-graph/rm.sh <==
rm *.aux
rm *.log

==> fig/tx-graph/run.sh <==
xelatex ampleforth-graph.tex
xelatex makerdao-graph.tex
xelatex compound-graph.tex
xelatex synthetix-graph.tex

